Identity-Bound Academic Credentials on Blockchain: On-Chain Issuer Accreditation with ERC-3643 and OnchainID

Verifying academic credentials remains difficult: records are held by individual institutions in proprietary systems, verification is slow and manual, and counterfeit qualifications are widespread. Blockchain-based registries have been proposed as a remedy, but existing systems tend to anchor certificate hashes without binding them to a verifiable identity, without an explicit mechanism to accredit issuing institutions, and without support for correcting or revoking credentials once issued. This paper investigates whether an infrastructure designed for regulated financial instruments can be repurposed to close these gaps. We present the design of a registry for identity-bound academic credentials that composes OnchainID self-sovereign identities (ERC-734/ERC-735) with the T-REX suite (ERC-3643): its trusted-issuer registry becomes an on-chain issuer-accreditation whitelist, and each certificate is represented as a signed, updatable claim bound to a student's identity and verifiable by any third party without a wallet, while sensitive fields are kept off-chain. We make explicit the tension between a transferable-security-token standard and non-transferable credentials, clarifying which of its guarantees carry over. We validate the design with a reference implementation covering the full certificate life cycle and evaluate it in terms of gas cost, scalability, latency, and security, quantifying the overhead relative to a hash-anchoring baseline.

==> plots.py <==
#!/usr/bin/env python3
"""Regenerate the scalability figures from the sweep summary CSVs.

Run from the paper root:
    python3 plots.py [OUT_DIR]

Reads the sweep-issuers-summary.csv / sweep-claims-summary.csv produced by the
eval harness and writes eval-scale-issuers.png / eval-scale-claims.png to OUT_DIR
(default: the paper's images/ directory).
"""
import csv, os, sys
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "DiGo-certify-app/code/services/ethereum/eval/results")
IMAGES = os.path.join(HERE, "images")
BLUE, RED, ORANGE = "#1f4e79", "#c0392b", "#e0a022"


def load(name):
    with open(os.path.join(RESULTS, name)) as fh:
        return list(csv.DictReader(fh))


def style(ax):
    ax.grid(True, ls=":", color="0.7", alpha=0.7)
    ax.set_axisbelow(True)


def fig_issuers(out):
    rows = load("sweep-issuers-summary.csv")
    x = [int(r["registrySize"]) for r in rows]
    gas = [int(r["resolveGas"]) / 1e3 for r in rows]
    fig, ax = plt.subplots(figsize=(6.4, 4.8))
    ax.plot(x, gas, "-o", color=BLUE, lw=2.5, ms=8)
    ax.axvline(50, color=RED, ls="--", lw=2)
    ax.text(49.3, min(gas), "50-issuer cap", color=RED, rotation=90,
            va="bottom", ha="right", fontsize=13)
    ax.set_xlabel("Trusted-issuer registry size", fontsize=15)
    ax.set_ylabel(r"Resolution gas ($\times10^3$)", fontsize=15)
    ax.set_xlim(0, 52)
    ax.set_xticks(range(0, 51, 10))
    ax.tick_params(labelsize=12)
    style(ax)
    fig.tight_layout()
    fig.savefig(os.path.join(out, "eval-scale-issuers.png"), dpi=150)
    print("wrote eval-scale-issuers.png")


def fig_claims(out):
    rows = load("sweep-claims-summary.csv")
    x = [int(r["claimsHeld"]) for r in rows]
    gas = [int(r["addClaimGas"]) / 1e3 for r in rows]
    med = [float(r["readMs_med"]) for r in rows]
    p95 = [float(r["readMs_p95"]) for r in rows]
    fig, ax1 = plt.subplots(figsize=(6.4, 4.8))
    l1, = ax1.plot(x, gas, "-s", color=BLUE, lw=2.5, ms=8, label="addClaim gas")
    ax1.set_xlabel("Claims held by an identity", fontsize=15)
    ax1.set_ylabel(r"addClaim gas ($\times10^3$)", color=BLUE, fontsize=15)
    ax1.set_ylim(0, 400)
    ax1.tick_params(axis="y", labelcolor=BLUE, labelsize=12)
    ax1.tick_params(axis="x", labelsize=12)
    ax1.set_xticks(x)
    style(ax1)

    ax2 = ax1.twinx()
    l2, = ax2.plot(x, med, "-o", color=RED, lw=2.5, ms=8, label="read latency (median)")
    l3, = ax2.plot(x, p95, "--^", color=ORANGE, lw=2.5, ms=8, label="read latency (p95)")
    ax2.set_ylabel("Validation-read latency (ms)", color=RED, fontsize=15)
    ax2.tick_params(axis="y", labelcolor=RED, labelsize=12)

    ax1.legend(handles=[l1, l2, l3], loc="upper left", fontsize=12)
    fig.tight_layout()
    fig.savefig(os.path.join(out, "eval-scale-claims.png"), dpi=150)
    print("wrote eval-scale-claims.png")


if __name__ == "__main__":
    out = sys.argv[1] if len(sys.argv) > 1 else IMAGES
    os.makedirs(out, exist_ok=True)
    fig_issuers(out)
    fig_claims(out)
    print("output dir:", out)

